Preperiodic portraits for unicritical polynomials over a rational function field

Let $K$ be an algebraically closed field of characteristic zero, and let $\mathcal{K} := K(t)$ be the rational function field over $K$. For each $d \ge 2$, we consider the unicritical polynomial $f_d(z) := z^d + t \in \mathcal{K}[z]$, and we ask the following question: If we fix $\alpha \in \mathcal{K}$ and integers $M \ge 0$, $N \ge 1$, and $d \ge 2$, does there exist a place $\mathfrak{p} \in \operatorname{Spec} K[t]$ such that, modulo $\mathfrak{p}$, the point $\alpha$ enters into an $N$-cycle after precisely $M$ steps under iteration by $f_d$? We answer this question completely, concluding that the answer is generally affirmative and explicitly giving all counterexamples. This extends previous work by the author in the case that $\alpha$ is a constant point.

==> anc/preperiodic_portraits.magma <==
//----------------------------------------------------------------------------//

/*

These computations are used to handle the d = 2, N = 3 case of the main
theorem in 
the article "Preperiodic portraits for unicritical polynomials over a
rational function field"


Notation will be as in section 5.2 of the article.
*/

////Define the function rho(x,y,t), which is the numerator of the rational
////function phi3(x/y, t):

function rho(x,y,t);
    return x^6 + x^5*y + x^4*y^2 + 3*t*x^4*y^2 + x^3*y^3 + 2*t*x^3*y^3 +x^2*y^4 + 3*t*x^2*y^4 + 3*t^2*x^2*y^4 + x*y^5 + 2*t*x*y^5 + t^2*x*y^5 + y^6 + t*y^6 + 2*t^2*y^6 + t^3*y^6;
    end function;

/*
beta is a rational map of height at most two.

We will denote by rho_beta the numerator of rho(beta,t), and we will let R
denote the degree of the polynomial rho_beta.
*/

////Define the algebraic numbers C1, C2, C3, c1, and c2.

_<z> := PolynomialRing(Rationals());
K<g>, c := SplittingField((z^3 + 2*z^2 + z + 1)*(16*z^2 + 4*z + 7));
C1 := c[1];
C2 := c[2];
C3 := c[3];
c1 := c[4];
c2 := c[5];

////Check that we have the roots labeled correctly:

C1^3 + 2*C1^2 + C1 + 1;
C2^3 + 2*C2^2 + C2 + 1;
C3^3 + 2*C3^2 + C3 + 1;
16*c1^2 + 4*c1 + 7;
16*c2^2 + 4*c2 + 7;

//0
//0
//0
//0
//0

    //--------------------------------------------------------//
   //========================================================//
  // CASE 1: phi3(beta,t) vanishes at p_{C1} but not p_{C2} //
 //========================================================//
//--------------------------------------------------------//

/*
We write beta = (t - C1)*p/q, where deg p \le 1 and deg q \le 2.
*/

  //===========//
 // deg q = 2 //
//===========//

/*
In this case, R = 6*(2 + 1/2) = 15.
The leading term of rho_beta will come from the leading term of q, so we make q
monic: Set q = q0 + q1*t + t^2 and p = p0 + p1*t.
*/

R := 15;
A<p0, p1, q0, q1> := AffineSpace(K,4);
S := CoordinateRing(A);
_<t> := PolynomialRing(S);

p := p0 + p1*t;
q := q0 + q1*t + t^2;
rho_beta := rho((t - C1)*p,q,t);

////Show that each scheme is empty:

for eps1 in [0,1] do
    for eps2 in [0,1] do
        target := (t - c1)^eps1 * (t - c2)^eps2 * (t - C1)^(R - eps1 - eps2);
        poly_list := Coefficients(rho_beta - target);
        X := Scheme(A,poly_list);
        "Dimension:", Dimension(X);
    end for;
end for;

//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1

    //========================//
   //========================//
  // deg p = 1, deg q \le 1 //
 //========================//
//========================//

/*
In this case, R = 6*2 = 12.
The leading term of rho_beta will come from the leading term of (t - C1)*p, so
we make p monic: Set q = q0 + q1*t and p = p0 + t.
*/

R := 12;
A<p0, q0, q1> := AffineSpace(K,3);
S := CoordinateRing(A);
_<t> := PolynomialRing(S);

p := p0 + t;
q := q0 + q1*t;
rho_beta := rho((t - C1)*p,q,t);

////Show that each scheme is empty, with one exception.
////The only scheme which is non-empty has a single point, namely (-C1,0,0).
////This corresponds to q = 0, hence beta = infinity. 

for eps1 in [0,1] do
    for eps2 in [0,1] do
        target := (t - c1)^eps1 * (t - c2)^eps2 * (t - C1)^(R - eps1 - eps2);
        poly_list := Coefficients(rho_beta - target);
        X := Scheme(A,poly_list);
        dim := Dimension(X);
        "Dimension:", dim;
        if dim ge 0 then
            ptsX := Points(X);
            "--------------------------------";
            "Number of points:", #ptsX;
            "Point equals (-C1,0,0)?", ptsX[1] eq X![-C1,0,0];
            "Has points over extension?", HasPointsOverExtension(X);
            "--------------------------------";
        end if;
    end for;
end for;

//Dimension: 0
//--------------------------------
//Number of points: 1
//Point equals (-C1,0,0)? true
//Has points over extension? false
//--------------------------------
//Dimension: -1
//Dimension: -1
//Dimension: -1


    //======================//
   //======================//
  // deg q = 1, deg p = 0 //
 //======================//
//======================//

/*
In this case, R = 6*(1 + 1/2) = 9.
The leading term of rho_beta will come from the leading term of q, so we make q
monic: Set q = q0 + t and p = p0.
*/

R := 9;
A<p0, q0> := AffineSpace(K,2);
S := CoordinateRing(A);
_<t> := PolynomialRing(S);

p := p0;
q := q0 + t;
rho_beta := rho((t - C1)*p,q,t);

////Show that each scheme is empty:

for eps1 in [0,1] do
    for eps2 in [0,1] do
        target := (t - c1)^eps1 * (t - c2)^eps2 * (t - C1)^(R - eps1 - eps2);
        poly_list := Coefficients(rho_beta - target);
        X := Scheme(A,poly_list);
        "Dimension:", Dimension(X);
    end for;
end for;

//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1

    //===================//
   //===================//
  // deg q = deg p = 0 //
 //===================//
//===================//

/*
In this case, R = 6*1 = 6.
The leading term of rho_beta will come from the leading term of (t - C1)*p, so
we make p monic: Set q = q0 and p = 1.
*/

R := 6;
A<q0> := AffineSpace(K,1);
S := CoordinateRing(A);
_<t> := PolynomialRing(S);

p := 1;
q := q0;
rho_beta := rho((t - C1)*p,q,t);

////Show that each scheme is empty, with one exception.
////The only scheme which is non-empty has a single point, namely (0). This
////corresponds to q = 0, hence beta = infinity.

for eps1 in [0,1] do
    for eps2 in [0,1] do
        target := (t - c1)^eps1 * (t - c2)^eps2 * (t - C1)^(R - eps1 - eps2);
        poly_list := Coefficients(rho_beta - target);
        X := Scheme(A,poly_list);
        dim := Dimension(X);
        "Dimension:", dim;
        if dim ge 0 then
            ptsX := Points(X);
            "--------------------------------";
            "Number of points:", #ptsX;
            "Point equals (0)?", ptsX[1] eq X![0];
            "Has points over extension?", HasPointsOverExtension(X);
            "--------------------------------";
        end if;
    end for;
end for;

//Dimension: 0
//--------------------------------
//Number of points: 1
//Point equals (0)? true
//Has points over extension? false
//--------------------------------
//Dimension: -1
//Dimension: -1
//Dimension: -1


    //---------------------------------------------------------//
   //=========================================================//
  // CASE 1: phi3(beta,t) vanishes at both p_{C1} and p_{C2} //
 //=========================================================//
//---------------------------------------------------------//

/*
We write beta = p0*(t - C1)*(t - C2)/q, where deg q \le 2 and p0 is a constant.
*/

  //===========//
 // deg q = 2 //
//===========//

/*
In this case, R = 6*(2 + 1/2) = 15.
The leading term of rho_beta will come from the leading term of q, so we make q
monic: Set q = q0 + q1*t + t^2 and let p0 be arbitrary.
*/

R := 15;
A<p0, q0, q1> := AffineSpace(K,3);
S := CoordinateRing(A);
_<t> := PolynomialRing(S);

q := q0 + q1*t + t^2;
rho_beta := rho(p0*(t - C1)*(t - C2),q,t);

////Show that each scheme is empty:

for eps1 in [0,1] do
    for eps2 in [0,1] do
	for k in [1..R - eps1 - eps2 - 1] do
	        target := (t - c1)^eps1 * (t - c2)^eps2 * (t - C1)^k * (t - C2)^(R - eps1 - eps2 - k);
        	poly_list := Coefficients(rho_beta - target);
	        X := Scheme(A,poly_list);
        	"Dimension:", Dimension(X);
	end for;
    end for;
end for;

//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1

  //=============//
 // deg q \le 1 //
//=============//

/*
In this case, R = 6*2 = 12.
The leading term of rho_beta will be p0, so we set p0 = 1 and q = q0 + q1*t.
*/

R := 12;
A<q0, q1> := AffineSpace(K,2);
S := CoordinateRing(A);
_<t> := PolynomialRing(S);

q := q0 + q1*t;
rho_beta := rho((t - C1)*(t - C2),q,t);

////Show that each scheme is empty, with one exception.
////The only scheme which is non-empty has a single point, namely (0,0). This
////corresponds to q = 0, hence beta = infinity.

for eps1 in [0,1] do
    for eps2 in [0,1] do
	for k in [1..R - eps1 - eps2 - 1] do
	        target := (t - c1)^eps1 * (t - c2)^eps2 * (t - C1)^k * (t - C2)^(R - eps1 - eps2 - k);
        	poly_list := Coefficients(rho_beta - target);
	        X := Scheme(A,poly_list);
                dim := Dimension(X);
        	"Dimension:", dim;
                if dim ge 0 then
                    ptsX := Points(X);
                    "--------------------------------";
                    "Number of points:", #ptsX;
                    "Point equals (0,0)?", ptsX[1] eq X![0,0];
                    "Has points over extension?", HasPointsOverExtension(X);
                    "--------------------------------";
                end if;
	end for;
    end for;
end for;

//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: 0
//--------------------------------
//Number of points: 1
//Point equals (0,0)? true
//Has points over extension? false
//--------------------------------
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
//Dimension: -1
